Critique on "Volume penalization for inhomogeneous Neumann boundary conditions modeling scalar flux in complicated geometry"

In this letter, we provide counter-examples to demonstrate that it is possible to retain second-order accuracy using Sakurai et al.'s method, even when different flux boundary conditions are imposed on multiple interfaces that do not conform to the Cartesian grid. We consider both continuous and discontinuous indicator functions in our test problems. Both indicator functions yield a similar convergence rate for the problems considered here. We also find that the order of accuracy results for some of the cases presented in Sakurai et al. are not reproducible. This is demonstrated by re-considering the same one- and two-dimensional Poisson problems solved in Sakurai et al. in this letter. The results shown in this letter demonstrate that the spatial order of accuracy of the flux-based VP approach of Sakurai et al. is between $\mathcal{O}$(1) and $\mathcal{O}$(2), and it depends on the underlying problem/model. The spatial order of accuracy cannot simply be deduced a priori based on the imposed flux values, shapes, or grid-conformity of the interfaces, as concluded in Sakurai et al. Further analysis is required to understand the spatial convergence rate of the flux-based VP method.

==> Complex_shapes.m <==
clear all;
clc;

% Select the shape. The valid options are: hexagram, horseshoe and xcross.
shape_name = 'hexagram';

% domain information
x = 0:0.01:2*pi;
y = 0:0.01:2*pi;
[X,Y] = meshgrid(x,y);
center = [pi, pi]; % Specify the center location of the shapes.

[m,n] = size(X);
Z = zeros(m,n);

switch shape_name
   case 'hexagram'
    for i = 1:m
        for j = 1:n
            p = [X(i,j),Y(i,j)] - center;
            r = 1.0;   % this the width of the hexagram
             Z(i,j) =  Hexagram(p,r);
        end
    end
    v = [0,0.1,0.2,-0.1];
    contour(X,Y,Z,v,'ShowText','on', 'linewidth', 3);
   case 'horseshoe'
     for i = 1:m
        for j = 1:n
            p = [X(i,j),Y(i,j)] - center;
                r = 1.0;                     % outer radius of horseshoe
                w  = [r/2, r/2];             % width of horseshoe
                c  = [0.05, 0.05];             % chopping angle of horseshoe
                Z(i,j) =  Horseshoe(p,c,r,w);
        end
     end
     v = [0,0.1,0.2,-0.1];
     contour(X,Y,Z,v,'ShowText','on', 'linewidth', 3);
    case 'xcross'
        for i = 1:m
           for j = 1:n
            p = [X(i,j),Y(i,j)] - center;
                w = 4.0;             % arm length of X-cross
                r = 0.4;             % width of X-cross
                Z(i,j) =  Xcross(p,w,r);
           end
        end
        v = [0,0.1,0.2,-0.1];
        contour(X,Y,Z,v,'ShowText','on', 'linewidth', 3);
     otherwise 
           disp("The supported shapes are only hexagram, horseshoe and xcross");
end

xlabel( 'X'       , 'Interpreter', 'latex'     ...
      , 'FontName'       , 'arial'                    ...
      , 'fontSize'       , 30                         ...
      , 'fontWeight'     , 'bold')
  
ylabel( 'Y' , 'Interpreter', 'latex'     ...
      , 'FontName'       , 'arial'                    ...
      , 'fontSize'       , 30                         ...
      , 'fontWeight'     , 'bold')
  
set(gca, 'FontName'      , 'arial'                    ...
       , 'fontSize'      , 25                         ...
       , 'fontWeight'    , 'normal'                   ...
       , 'position'      , [0.165 0.19 0.8 0.75])

%%%%%%%%%%%%%%%%%%%%%%%%% Hexagram %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function mm = clamp(x,minval,maxval)
    mm = min(max(x, minval), maxval);
end
function q =  Hexagram(p, r)
    k = [-0.5,0.8660254038,0.5773502692,1.7320508076];
    kxy = [k(1),k(2)];
    kyx = [k(2),k(1)];
    q = abs(p);
    q = q - 2.0*min(dot(kxy,q),0.0)*kxy;
    q = q - 2.0*min(dot(kyx,q),0.0)*kyx;
    q = q - [clamp(q(1),r*k(3),r*k(4)),r];
    q = norm(q)*sign(q(2));
end

function mm = ternaryop(cond,first,second)
 if (cond)
     mm = first;
 else
     mm = second;
 end
end

%%%%%%%%%%%%%%%%%%%%% Horseshoe %%%%%%%%%%%%%%%%%%%%%%%
function q =  Horseshoe(p, c, r, w)
    q = p;
    q(1) = abs(p(1));
    l = norm(q);
    q = [-c(1), c(2); c(2),c(1)]*q';
    q = [ternaryop((q(2)>0.0), q(1), l*sign(-c(1))), ternaryop((q(1) > 0.0), q(2), l)];
    q = [q(1), abs(q(2) - r)]-w;
    q = norm(max(q,0.0)) + min(0.0, max(q(1),q(2)));
end

%%%%%%%%%%%%%%%%%%%%% X-cross %%%%%%%%%%%%%%%%%%%%%%%%
function q = Xcross(p,w,r)
   q = abs(p);
   q = norm(q - min(q(1)+q(2),w)*0.5) - r; 
end
